Recent Progress of the Computational 2D Materials Database (C2DB)

The C2DB is a highly curated open database organizing a wealth of computed properties for more than 4000 atomically thin two-dimensional (2D) materials. Here we report on new materials and properties that were added to the database since its first release in 2018. The set of new materials comprise several hundred monolayers exfoliated from experimentally known layered bulk materials, (homo)bilayers in various stacking configurations, native point defects in semiconducting monolayers, and chalcogen/halogen Janus monolayers. The new properties include exfoliation energies, Bader charges, spontaneous polarisations, Born charges, infrared polarisabilities, piezoelectric tensors, band topology invariants, exchange couplings, Raman- and second harmonic generation spectra. We also describe refinements of the employed material classification schemes, upgrades of the computational methodologies used for property evaluations, as well as significant enhancements of the data documentation and provenance. Finally, we explore the performance of Gaussian process-based regression for efficient prediction of mechanical and electronic materials properties. The combination of open access, detailed documentation, and extremely rich materials property data sets make the C2DB a unique resource that will advance the science of atomically thin materials.

==> fig/plot_neg-dip.py <==
import sys
import numpy as np
from ase.db import connect
import matplotlib.pyplot as plt
from ase.dft.bandgap import get_band_gap
import numpy as np
from ase.units import Ha, Bohr, alpha
from ase.units import alpha as Alpha
import pickle
from math import floor, ceil
import matplotlib as mpl
from matplotlib import rc
from matplotlib.ticker import MultipleLocator
from scipy import interpolate
import re
from mendeleev import element

c = connect('c2db.db')

def elem_from_str(struct):
    '''Returns a list of elements in the structure'''
    prog = re.compile('[A-Z][a-z]*')
    return prog.findall(struct)

def data_from_elem(struct):
    el0 = element(struct[0])
    el1 = element(struct[1])
    el2 = element(struct[2])
    return el0, el1, el2

formula = []
prototype = []
stable = []
dneg = []
shift = []


for row in c.select():
    if row.get('prototype', None) == 'MoSSe' or row.get('prototype', None) == 'BiTeI':
        if row.get('dynamic_stability_level', None) == 3 and row.get('thermodynamic_stability_level', None) == 3 and row.get('gap', 0) > 0.2:
            formula.append(row.get('formula', None))
            prototype.append(row.get('prototype', None))
            shift.append(abs(row.get('evacdiff', 0)))
            structure = elem_from_str(str(row.toatoms().symbols))
            el0, el1, el2 = data_from_elem(structure)
            # sort
            el1, el0, el2 = [x for _,x in sorted(zip(row.toatoms().get_positions()[:,2],(el0,el1,el2)))]
            elneg0 = el0.electronegativity('pauling')
            elneg1 = el1.electronegativity('pauling')
            elneg2 = el2.electronegativity('pauling')
            # electron_affinity
            dneg.append(abs(elneg1 - elneg2))
            print(el0, el1, el2, elneg0, elneg1, elneg2, formula[-1])


#Plot
fig = plt.figure(figsize=(6,6))
ax1 = fig.add_subplot(1, 1, 1)

xi = []
yi = []
for i in range(len(shift)):
    if prototype[i] == "MoSSe":
        ax1.plot(dneg[i], shift[i], color='k', marker='o', markersize=8, linestyle='None')
        if formula[i] in ("MoSSe", "MoSTe", "CrSTe", "AsBrTe"):
            ax1.annotate(formula[i], xy=(dneg[i]+.03, shift[i]-.02), textcoords='data', fontsize=10)
        xi.append(dneg[i]); yi.append(shift[i])
    elif prototype[i] == "BiTeI":
        ax1.plot(dneg[i], shift[i], color='orange', marker='o', markersize=8, linestyle='None')
        if formula[i] in ("BiITe", "ClSbTe", "BiClTe", "AsCrTe"):
            ax1.annotate(formula[i], xy=(dneg[i]+.03, shift[i]-.02), textcoords='data', fontsize=10)
        xi.append(dneg[i]); yi.append(shift[i])
#print(xi,yi)

ax1.plot(-1, -1, color='k', marker='o', markersize=8, linestyle='None', label='MoSSe')
ax1.plot(-1, -1, color='orange', marker='o', markersize=8, linestyle='None', label='BiTeI')
# fitted f(x) = m x
xi = [0, 1.3]
yi = [0, 1.3*1.35308]
ax1.plot(xi, yi, '--', color='red')

plt.xlabel(r'$\Delta\chi=\chi_{\rm X}-\chi_{\rm Y}$ (Pauling scale)', fontsize=16)
plt.ylabel(r'Vacuum level shift [eV]', fontsize=16)
plt.xticks(size=14)
plt.yticks(size=14)
plt.xticks(np.arange(0, 15, step=0.4))
plt.yticks(np.arange(0, 15, step=0.5))
#ax1.xaxis.set_tick_params(width=1, length=15)
#ax1.yaxis.set_tick_params(width=1, length=15)
#plt.setp(ax1.spines.values(), linewidth=3)
ax1.set_ylim(0, 2)
ax1.set_xlim(0, 1.3)
#ax1.xaxis.set_minor_locator(MultipleLocator(1))
#ax1.yaxis.set_minor_locator(MultipleLocator(0.2))
#ax1.xaxis.grid(True,'minor')
#ax1.yaxis.grid(True,'minor')
plt.legend(loc="lower right",  ncol=1, fontsize=14, shadow=True, fancybox=True)
plt.tight_layout()

#plt.show()
plt.savefig('neg-dip.pdf')

